Models of gravitational lens candidates from Space Warps CFHTLS

We report modelling follow-up of recently-discovered gravitational-lens candidates in the Canada France Hawaii Telescope Legacy Survey. Lens modelling was done by a small group of specially-interested volunteers from the SpaceWarps citizen-science community who originally found the candidate lenses. Models are categorised according to seven diagnostics indicating (a) the image morphology and how clear or indistinct it is, (b) whether the mass map and synthetic lensed image appear to be plausible, and (c) how the lens-model mass compares with the stellar mass and the abundance-matched halo mass. The lensing masses range from ~10^11 Msun to >10^13 Msun. Preliminary estimates of the stellar masses show a smaller spread in stellar mass (except for two lenses): a factor of a few below or above ~10^11 Msun. Therefore, we expect the stellar-to-total mass fraction to decline sharply as lensing mass increases. The most massive system with a convincing model is J1434+522 (SW05). The two low-mass outliers are J0206-095 (SW19) and J2217+015 (SW42); if these two are indeed lenses, they probe an interesting regime of very low star-formation efficiency. Some improvements to the modelling software (SpaghettiLens), and discussion of strategies regarding scaling to future surveys with more and frequent discoveries, are included.

==> anc/table_1.csv <==
SWID,ZooID,CFHTLS Name,z_lens,unblended images,all images discernible,isolated lens,image morphology,synthetic image reasonable,mass map reasonable,log_10 ( Mstel / Msun ) [1],log_10 ( Mlens / Msun ) [1],halo-matching index H [1],Mstel [Msun],Mlens [Msun],Mmoster [Msun],Mstel_yr [Msun],Mstel_sr [Msun],Mlens_min [Msun],Mlens_max [Msun],EinsteinRadius [arcsec]
SW01,ASW0004dv8,J022409.5-105807,,N,N,N,LQ,Y,Y,,,,,,,,,,,
SW02,ASW000619d,J140522.2+574333,0.7,N,Y,N,SQ,Y,Y,1.1382e+01,1.2403e+01,0.467,2.4073e+11,2.5287e+12,3.6867e+13,1.0528e+11,5.5045e+11,2.3490e+12,2.8279e+12,1.60
SW03,ASW0006mea,J142603.2+511421,,Y,N,N,D,Y,Y,,,,,,,,,,,
SW04,ASW0009cjs,J142934.2+562541,0.5,Y,N,N,D,N,Y,1.1260e+01,1.3149e+01,0.927,1.8217e+11,1.4091e+13,1.9825e+13,9.0289e+10,3.6753e+11,1.2583e+13,1.4545e+13,6.09
SW05,ASW0007k4r,J143454.4+522850,0.58,Y,Y,Y,IQ,Y,Y,1.1264e+01,1.2955e+01,0.828,1.8384e+11,9.0104e+12,2.0229e+13,8.7000e+10,3.8845e+11,8.5732e+12,9.8377e+12,4.64
SW06,ASW0008swn,J143627.9+563832,0.5,N,Y,Y,SQ,Y,N,1.1060e+01,1.1884e+01,0.456,1.1494e+11,7.6520e+11,7.3575e+12,5.6969e+10,2.3190e+11,7.6520e+11,8.5173e+11,1.33
SW07,ASW0007e08,J220256.8+023432,,Y,Y,N,D,Y,Y,,,,,,,,,,,
SW08,ASW00099ed,J020648.0-065639,0.8,Y,Y,N,D,Y,Y,1.1396e+01,1.2278e+01,0.400,2.4907e+11,1.8958e+12,3.9787e+13,1.0143e+11,6.1161e+11,1.7948e+12,2.1161e+12,1.70
SW09,ASW0002asp,J020832.1-043315,1.0,N,Y,Y,SQ,Y,Y,1.1536e+01,1.2488e+01,0.401,3.4339e+11,3.0746e+12,8.1787e+13,1.4015e+11,8.4137e+11,2.8920e+12,3.3052e+12,1.60
SW10,ASW0002bmc,J020848.2-042427,0.8,Y,N,Y,D,N,N,1.1276e+01,1.1881e+01,0.294,1.8894e+11,7.5993e+11,2.1493e+13,7.6944e+10,4.6396e+11,6.9553e+11,8.1063e+11,1.18
SW11,ASW0002qtn,J020849.8-050429,0.8,N,Y,N,LQ,Y,Y,1.1236e+01,1.1811e+01,0.286,1.7232e+11,6.4703e+11,1.7537e+13,7.0174e+10,4.2313e+11,5.8299e+11,6.7463e+11,0.97
SW12,ASW0003wsu,J022406.1-062846,0.4,Y,Y,N,D,Y,Y,1.0782e+01,1.1484e+01,0.443,6.0588e+10,3.0478e+11,2.3239e+12,3.1521e+10,1.1646e+11,2.8004e+11,3.2334e+11,1.00
SW13,ASW00047ae,J022805.6-051733,0.4,N,N,N,SQ,N,N,1.1102e+01,1.1948e+01,0.456,1.2659e+11,8.8663e+11,8.9999e+12,6.5857e+10,2.4332e+11,8.8496e+11,9.8499e+11,1.46
SW14,ASW0004xjk,J023123.2-082535,,N,N,N,SQ,N,Y,,,,,,,,,,,
SW15,ASW0004nan,J084841.0-045237,0.3,N,Y,N,CQ,Y,Y,1.0717e+01,1.1629e+01,0.585,5.2142e+10,4.2559e+11,1.8816e+12,2.8636e+10,9.4944e+10,4.0434e+11,4.5276e+11,1.30
SW16,ASW0009bp2,J140030.2+574437,0.4,N,N,Y,D,N,Y,1.1342e+01,1.2073e+01,0.342,2.1998e+11,1.1832e+12,3.0143e+13,1.1445e+11,4.2283e+11,1.1050e+12,1.2750e+12,1.95
SW17,ASW0005rnb,J140622.9+520942,0.7,Y,N,N,D,N,Y,1.1142e+01,1.1972e+01,0.438,1.3853e+11,9.3757e+11,1.0904e+13,6.0582e+10,3.1675e+11,8.8522e+11,1.0419e+12,1.37
SW18,ASW0007hu2,J143658.1+533807,0.7,Y,N,Y,D,N,N,1.1422e+01,1.2108e+01,0.307,2.6396e+11,1.2837e+12,4.5310e+13,1.1544e+11,6.0356e+11,1.2173e+12,1.4006e+12,1.19
SW19,ASW0001ld7,J020642.0-095157,0.2,N,Y,N,IQ,N,Y,9.5970e+00,1.1122e+01,0.840,3.9539e+09,1.3254e+11,2.5889e+11,2.2719e+09,6.8810e+09,1.2582e+11,1.4271e+11,0.88
SW20,ASW0002dx7,J021221.1-105251,0.3,Y,Y,Y,D,N,Y,1.1157e+01,1.1999e+01,0.440,1.4361e+11,9.9779e+11,1.1784e+13,7.8869e+10,2.6150e+11,9.1325e+11,1.0545e+12,2.16
SW21,ASW0004m3x,J022533.3-053204,0.5,Y,N,N,D,N,Y,1.1100e+01,1.1539e+01,0.237,1.2603e+11,3.4578e+11,8.9165e+12,6.2465e+10,2.5427e+11,3.1770e+11,3.6663e+11,0.96
SW22,ASW0009ab8,J022716.4-105602,0.4,N,N,N,D,N,Y,1.1702e+01,1.2084e+01,0.148,5.0395e+11,1.2148e+12,1.9387e+14,2.6218e+11,9.6866e+11,1.1004e+12,1.2900e+12,2.00
SW23,ASW0003r61,J023008.6-054038,0.6,N,Y,N,LQ,N,Y,1.1186e+01,1.2574e+01,0.713,1.5347e+11,3.7485e+12,1.3608e+13,7.1885e+10,3.2765e+11,3.1837e+12,4.0671e+12,2.06
SW24,ASW00050sk,J023315.2-042243,0.7,N,Y,N,D,Y,Y,1.1382e+01,1.1807e+01,0.195,2.4073e+11,6.4131e+11,3.6867e+13,1.0528e+11,5.5045e+11,5.9778e+11,7.2842e+11,1.12
SW25,ASW00007mq,J090308.2-043252,,N,N,Y,D,N,Y,,,,,,,,,,,
SW26,ASW0005ma2,J135755.8+571722,0.8,Y,N,Y,D,N,N,1.1396e+01,1.2341e+01,0.429,2.4907e+11,2.1914e+12,3.9787e+13,1.0143e+11,6.1161e+11,1.9166e+12,2.5562e+12,1.59
SW27,ASW0006jh5,J141432.9+534004,0.7,N,N,N,LQ,N,Y,1.0702e+01,1.1734e+01,0.665,5.0296e+10,5.4185e+11,1.7944e+12,2.1996e+10,1.1501e+11,5.1963e+11,5.8138e+11,0.98
SW28,ASW0007xrs,J143055.9+572431,0.7,N,Y,N,LQ,Y,Y,1.1542e+01,1.2078e+01,0.225,3.4796e+11,1.1974e+12,8.4257e+13,1.5217e+11,7.9564e+11,1.1082e+12,1.2572e+12,1.41
SW29,ASW0008qsm,J143838.1+572647,0.8,N,Y,Y,SQ,Y,Y,1.1396e+01,1.2085e+01,0.312,2.4907e+11,1.2155e+12,3.9787e+13,1.0143e+11,6.1161e+11,1.1346e+12,1.3181e+12,1.26
SW30,ASW0002p8y,J021057.9-084450,,Y,N,N,IQ,N,N,,,,,,,,,,,
SW31,ASW00021r0,J021514.6-092440,0.7,N,Y,N,LQ,Y,Y,1.1302e+01,1.2656e+01,0.649,2.0023e+11,4.5264e+12,2.4447e+13,8.7567e+10,4.5784e+11,4.3947e+12,5.2954e+12,2.26
SW32,ASW0004iye,J022359.8-083651,,N,Y,N,IQ,Y,Y,,,,,,,,,,,
SW33,ASW0003s0m,J022745.2-062518,0.6,Y,Y,N,D,N,Y,1.0866e+01,1.2128e+01,0.773,7.3456e+10,1.3439e+12,3.1527e+12,3.4406e+10,1.5682e+11,1.1417e+12,1.4436e+12,1.35
SW34,ASW00051ld,J023453.5-093032,0.5,N,N,Y,D,N,Y,1.0940e+01,1.1935e+01,0.589,8.7190e+10,8.6148e+11,4.2720e+12,4.3215e+10,1.7591e+11,7.5512e+11,1.0335e+12,1.33
SW35,ASW0004wgd,J084833.2-044051,0.8,N,Y,N,LQ,Y,Y,1.1396e+01,1.2106e+01,0.322,2.4907e+11,1.2750e+12,3.9787e+13,1.0143e+11,6.1161e+11,1.1414e+12,1.3384e+12,1.17
SW36,ASW000096t,J090248.4-010232,0.4,Y,Y,N,D,N,Y,1.0982e+01,1.1958e+01,0.565,9.6025e+10,9.0755e+11,5.1311e+12,4.9957e+10,1.8457e+11,7.9573e+11,9.3434e+11,1.55
SW37,ASW00086xq,J143100.2+564603,,N,N,Y,SQ,Y,Y,,,,,,,,,,,
SW38,ASW0009cp0,J143353.6+542310,0.8,N,Y,Y,LQ,Y,Y,1.1556e+01,1.2567e+01,0.421,3.6002e+11,3.6893e+12,9.0964e+13,1.4661e+11,8.8405e+11,3.2100e+12,3.9728e+12,1.74
SW39,ASW0005qiz,J220215.2+012124,,,,,,,,,,,,,,,,,,
SW40,ASW0008wmr,J221306.1+014708,,N,Y,Y,SQ,Y,Y,,,,,,,,,,,
SW41,ASW0008xbu,J221519.7+005758,0.4,Y,N,Y,IQ,Y,Y,1.0542e+01,1.1762e+01,0.798,3.4865e+10,5.7746e+11,1.1775e+12,1.8138e+10,6.7015e+10,5.0737e+11,6.4548e+11,1.04
SW42,ASW00096rm,J221716.5+015826,0.1,Y,Y,N,IQ,Y,Y,8.6285e+00,1.0998e+01,1.037,4.2506e+08,9.9613e+10,8.2048e+10,2.5338e+08,7.1306e+08,9.4924e+10,1.1101e+11,1.06
SW43,ASW0001c3j,J020810.7-040220,1.0,N,N,N,SQ,N,Y,1.1616e+01,1.2448e+01,0.336,4.1284e+11,2.8059e+12,1.2377e+14,1.6849e+11,1.0115e+12,2.6499e+12,3.1184e+12,1.45
SW44,ASW0002k40,J021021.5-093415,0.4,Y,Y,N,LQ,Y,Y,1.1262e+01,1.2805e+01,0.757,1.8297e+11,6.3868e+12,2.0019e+13,9.5192e+10,3.5170e+11,5.4992e+12,7.1089e+12,3.61
SW45,ASW00024id,J021225.2-085211,0.8,N,Y,Y,CQ,N,Y,1.1676e+01,1.2632e+01,0.374,4.7460e+11,4.2868e+12,1.6938e+14,1.9327e+11,1.1654e+12,4.0966e+12,4.9246e+12,2.55
SW46,ASW00024q6,J021317.6-084819,0.5,Y,Y,N,D,Y,Y,1.0940e+01,1.1761e+01,0.485,8.7190e+10,5.7628e+11,4.2720e+12,4.3215e+10,1.7591e+11,5.5623e+11,6.5811e+11,1.28
SW47,ASW0003r6c,J022843.0-063316,0.5,Y,N,Y,D,N,Y,1.1220e+01,1.2631e+01,0.709,1.6614e+11,4.2781e+12,1.6184e+13,8.2345e+10,3.3520e+11,3.5428e+12,5.0831e+12,2.77
SW48,ASW0000g95,J090219.0-053923,,Y,N,Y,D,Y,Y,,,,,,,,,,,
SW49,ASW00007ls,J090319.4-040146,,N,Y,Y,D,Y,Y,,,,,,,,,,,
SW50,ASW00008a0,J090333.2-005829,,Y,N,Y,LQ,Y,Y,,,,,,,,,,,
SW51,ASW0006e0o,J135724.8+561614,,Y,Y,N,D,N,Y,,,,,,,,,,,
SW52,ASW0006a07,J140027.9+541028,,Y,N,Y,SQ,Y,Y,,,,,,,,,,,
SW53,ASW00070vl,J141518.9+513915,0.4,Y,N,Y,D,N,Y,1.1302e+01,1.2470e+01,0.559,2.0062e+11,2.9530e+12,2.4554e+13,1.0438e+11,3.8563e+11,2.7168e+12,3.3930e+12,2.96
SW54,ASW0007sez,J142620.8+561356,0.5,N,Y,N,CQ,Y,Y,1.1060e+01,1.2293e+01,0.682,1.1494e+11,1.9631e+12,7.3575e+12,5.6969e+10,2.3190e+11,1.6872e+12,2.1817e+12,1.74
SW55,ASW0007t5y,J142652.8+560001,,N,Y,Y,CQ,Y,N,,,,,,,,,,,
SW56,ASW0007pga,J142843.5+543713,0.4,Y,N,Y,D,N,N,1.0742e+01,1.1994e+01,0.799,5.5257e+10,9.8525e+11,2.0361e+12,2.8748e+10,1.0621e+11,9.7098e+11,1.1079e+12,1.74
SW57,ASW0008pag,J143631.5+571131,0.7,N,Y,N,SQ,N,N,1.0902e+01,1.2696e+01,1.082,7.9713e+10,4.9641e+12,3.6310e+12,3.4861e+10,1.8227e+11,4.7107e+12,5.5099e+12,1.53
SW58,ASW0007iwp,J143651.6+530705,0.6,N,N,Y,LQ,Y,Y,1.1386e+01,1.2648e+01,0.576,2.4324e+11,4.4473e+12,3.7730e+13,1.1393e+11,5.1929e+11,4.3950e+12,5.0662e+12,2.74
SW59,ASW00085cp,J143950.6+544606,,Y,N,Y,D,Y,Y,,,,,,,,,,,

